Signature of hadronic emission in gamma-ray spectrum of B2 1308+326

The Flat Spectrum Radio Quasar (FSRQ) B2\,1308+326 was in its highest $\gamma$-ray flaring state during 60260-60310\,MJD. During this period, the source was detected in very high energy (VHE) by the large-sized telescope (LST-1). We conducted a detailed broadband spectral study of this source using the simultaneous data available in optical/UV, X-ray, and $\gamma$-ray bands. For the broadband spectral study, we select two gamma-ray high flux states (59750-59800\,MJD, 60260-60310\,MJD) and one low flux state (59250-59320\,MJD). During the epochs, 59750-59800\,MJD (high flux state) and 59250-59320\,MJD (low flux state), the broadband spectral energy distribution (SED) is well fitted using one zone leptonic emission model involving synchrotron, synchrotron self Compton (SSC) and external Compton (EC) processes. However, the flaring state (60260-60310\,MJD) during which the source showed VHE emission requires an additional component. We show that the inclusion of the photo-meson process can successfully explain this excess $\gamma$-ray emission. Further the estimated parameters, also suggest the source is transparent to VHE gamma-rays against pair production process.

==> comb_cooling_F.py <==
import numpy as np
from scipy.integrate import quad
from scipy.interpolate import interp1d
import matplotlib.pyplot as plt
from scipy.interpolate import CubicSpline

#Cross section values  and elacity parameter values for P-\gamma interaction based on the references Dermer and Menon 2009, Atoyan and 	Dermer 2002
sigma1 = 3.4e-28   # cm^2
sigma2 = 1.2e-28   # cm^2
kappa1 = 0.2
kappa2 = 0.6

epsilon_th = 390  # GeV
threshold_energy = 980    # GeV



#Cross section values  and elacity parameter values for BH interaction based on the references Dermer and Menon 2009, Atoyan and 	Dermer 2002
mass_p=1.67e-24  #mass of electron
mass_e=9.11e-28  #mass of proton
alpha_f=1./137.   #Fine structure constant
sigma_t=6.65e-25   #cm^2
r_e= 2.817e-13       #classical electron radius in cms
kappa=3.




m_p = 0.938e9  # Proton mass in GeV/c^2
m_e=0.511e6   #electron mass in GeV/c^2
c =  3.0e10  # Speed of light in cm/s



# Conversion factors
gev_to_erg = 1.60218e-3  #1 GeV = 1.60218e-3 ergs
erg_to_gev =  624.152206
erg_to_kev=6.24e8
freq_kev=4.1357e-18

mpc_cm=3.086e24   # in cms

h = 6.62607015e-27  # Planck's constant in erg*s

d_l=6618.249*mpc_cm  #in cm
R=10**(16.9)    #in cm
mag_field=0.32 #Gauss
U_B= mag_field**2 / (8 * np.pi)
U_syn = 2.2967749546361758E-003  # Proportional to U_B for simplicity

######################Targent photon as X-rays################
data = np.loadtxt("spec_1")
frequencies = data[:, 0]  # in Hz
fluxes = data[:, 5]       # in erg/cm^2/s

energy_kev=data[:, 0]*freq_kev


fluxes = fluxes[(energy_kev>1e-7) & (energy_kev<1e-2)]
energy_kev=energy_kev[(energy_kev>1e-7) & (energy_kev<1e-2)]

energy_kev=energy_kev[fluxes !=0]
fluxes=fluxes[fluxes != 0]
fluxes=fluxes*erg_to_kev


#energies = frequencies * h            #I  used  the energies in ergs, because the integral uses the energy in ergs
photon_density = 4*fluxes /(energy_kev*c*energy_kev)*d_l**2/R**2   #Convert flux to photon density in  number/cm3/keV

#photon_density=photon_density*511       #number/cm3

photon_density=photon_density*511  #number/cm3
energies=energy_kev/511


#n_ph_interpolated = interp1d(energies,  photon_density,  bounds_error= False, fill_value="extrapolate")

interp_func = interp1d(energies, photon_density, bounds_error= False, fill_value="extrapolate")

spline = CubicSpline(energies, photon_density, extrapolate=True)



def regularized_extrapolation(x):
    if x < min(energies):
        return photon_density[0]  # Use the first value as constant
        #return 0
    elif x > max(energies):
        return photon_density[-1]  # Use the last value as constant
        #return 0
    else:
        return spline(x)
        #return interp_func(x)
        


plt.figure(figsize=(10, 6))
plt.loglog(energies, photon_density, label="Cooling Time Scale")
plt.xlabel("gamma_p")
plt.ylabel("Cooling Time Scale (s)")
plt.title("Cooling Time Scale vs Proton Energy for p-γ Interaction")
plt.legend()
plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()


###################################################################################
#Calculations for the P-GAMMA interactions:
def sigma_kappa(epsilon_r):
    if epsilon_r<epsilon_th:
    	sigma=0
    	kappa=0
    elif epsilon_r>=390 and epsilon_r<=980:
        sigma=sigma1
        kappa=kappa1
    else:
        sigma=sigma2
        kappa=kappa2
        
    return sigma, kappa


# Inner integrals with energy in GeV but converted to erg where necessary
def inner_integral_pg(epsilon, gamma_p):
    upper_bound = 2 * epsilon * gamma_p
    result, _ = quad(lambda epsilon_r: sigma_kappa(epsilon_r)[0] * sigma_kappa(epsilon_r)[1] * epsilon_r, epsilon_th, upper_bound)
    return result
    

#energy i.e (epsilon) goes here as ergs
def outer_integral_pg(epsilon, gamma_p):
    integrand = inner_integral_pg(epsilon, gamma_p)
    #print(regularized_extrapolation(epsilon), epsilon, integrand)
    return regularized_extrapolation(epsilon)*integrand/(2*gamma_p**2*(epsilon)**2)


# Final integral for cooling timescale
def cooling_timescale_pg(gamma_p):  
    #lower_bound=min(epsilon_th/(2 *gamma_p), 1e-9)
    lower_bound=epsilon_th/(2 *gamma_p)
    upper_bound=max(energies)
    integral_result, error = quad(outer_integral_pg, lower_bound, upper_bound, args=(gamma_p))
    
    return 1./(integral_result*c)


def efficiency_pg(gamma_p):
    lower_bound=epsilon_th/(2 *gamma_p)
    upper_bound=max(energies)
    integral_result, error = quad(outer_integral_pg, lower_bound, upper_bound, args=(gamma_p))
    
    return R*(integral_result*c)/c
    






# Proton energy range (in GeV) and corresponding Lorentz factors
#proton_energies = np.logspace(-2, 18, 100)  
#gamma_p_values = proton_energies / m_p
gamma_p_values_pg = np.logspace(7.02, 10 , 500) 

# Calculate cooling timescales for each proton energy
cooling_times_pg = [cooling_timescale_pg(gamma_p) for gamma_p in gamma_p_values_pg]

Efficiency_pg = [efficiency_pg(gamma_p) for gamma_p in gamma_p_values_pg]

#################################################################################
# Calculations for BH process

data = np.loadtxt("spec_1")
frequencies = data[:, 0]  # in Hz
fluxes = data[:, 5]       # in erg/cm^2/s

energy_kev=data[:, 0]*freq_kev


fluxes = fluxes[(energy_kev>1e-4) & (energy_kev<1)]
energy_kev=energy_kev[(energy_kev>1e-4) & (energy_kev<1)]

energy_kev=energy_kev[fluxes !=0]
fluxes=fluxes[fluxes != 0]
fluxes=fluxes*erg_to_kev


#energies = frequencies * h            #I  used  the energies in ergs, because the integral uses the energy in ergs
photon_density = 4*fluxes /(energy_kev*c*energy_kev)*d_l**2/R**2   #Convert flux to photon density in  number/cm3/keV

#photon_density=photon_density*1e-3       #number/cm3/ev

photon_density=photon_density*511   #number/cm3
energies=energy_kev/511



#n_ph_interpolated = interp1d(energies,  photon_density,  bounds_error= False, fill_value="extrapolate")

interp_func = interp1d(energies, photon_density, bounds_error= False, fill_value="extrapolate")

spline = CubicSpline(energies, photon_density, extrapolate=True)



def regularized_extrapolation(x):
    if x < min(energies):
        return photon_density[0] # Use the first value as constant
        #return 0
    elif x > max(energies):
        return photon_density[-1]*x**(-100) # Use the last value as constant
        #return 0
    else:
        return spline(x)
        #return interp_func(x)

    

#energy i.e (epsilon) goes here as ergs
def integrand(epsilon, gamma_p):
    #n_ph=custom_interpolation(epsilon, energies, interp_func)
    n_ph=regularized_extrapolation(epsilon)
    integrand_eq = n_ph/epsilon**2*((2*gamma_p*epsilon)**(3./2.)*(np.log(2*gamma_p*epsilon/kappa)-2./3.)+2./3.*kappa**(3./2.))
    return integrand_eq

# Final integral for cooling timescale
def cooling_timescale_bh(gamma_p):
    constant=7.*mass_e*alpha_f*c*sigma_t/9/np.sqrt(2)/np.pi/mass_p/gamma_p**2
    lower_bound=1./gamma_p
    upper_bound=max(energies)
    integral_result, error = quad(integrand, lower_bound, upper_bound, args=(gamma_p))
    #print( integral_result,  gamma_p*m_p)
    return 1./(integral_result*constant)


def efficiency_BH(gamma_p):
    constant=7.*mass_e*alpha_f*c*sigma_t/9/np.sqrt(2)/np.pi/mass_p/gamma_p**2
    lower_bound=1./gamma_p
    upper_bound=max(energies)
    integral_result, error = quad(integrand, lower_bound, upper_bound, args=(gamma_p))
    #print( integral_result,  gamma_p*m_p)
    return R*(integral_result*constant)/c


gamma_p_values_bh = np.logspace(3, 10 , 100) 
# Calculate cooling timescales for each proton energy
cooling_times_bh = [cooling_timescale_bh(gamma_p) for gamma_p in gamma_p_values_bh]

Efficiency_bh = [efficiency_BH(gamma_p) for gamma_p in gamma_p_values_bh]


##########################################################################################
# Calculations for P-synchrotron cooling time scale process

def cool_time_pro_syn(gamma_p):
    const=6*np.pi*mass_e*c/(sigma_t*mag_field**2)*(mass_p/mass_e)**3
    return const/gamma_p
    

def efficiency_psyn(gamma_p):
    const=6*np.pi*mass_e*c/(sigma_t*mag_field**2)*(mass_p/mass_e)**3
    return R*gamma_p/(c*const)

gamma_p_values_pro_syn = np.logspace(3, 10 , 100) 

cooling_times_pro_syn = [cool_time_pro_syn(gamma_p) for gamma_p in gamma_p_values_pro_syn]
Efficiency_psyn = [efficiency_psyn(gamma_p) for gamma_p in gamma_p_values_pro_syn]

###########################################################################################
# Calculations for EXTERNAL COMPTON cooling time scale process
nu_target= 2.47e15
epsilon_ext = h * nu_target / (m_e * c**2)
nu_target = 5.8759598977295336e13  # Target photon frequency in Hz corresponding to temp 1000 K, multipliled by 2.82
#nu_target= 2.47e15  # Target photon frequency in Hz corresponding to temp 42000 K, multipliled by 2.82


U_ext = 7.565e-7  # External photon energy density in erg/cm^3
epsilon_ext = h * nu_target / (mass_e * c**2)  # External photon energy in units of m_e * c^2

def cooling_time_thomson(gamma):
    return (3 * mass_e * c) / (4 * sigma_t* U_ext * gamma)
def cooling_time_kn(gamma):
    x = gamma * epsilon_ext  # Dimensionless photon energy in electron's rest frame
    
    # Klein-Nishina correction factor
    kn_correction = np.where(
        x<0.5,
        1.0,  # Thomson limit
        (3 / (4 * x**3)) * (
            (2 * x * (1 + x) / (1 + 2 * x) - np.log(1 + 2 * x)) +
            (np.log(1 + 2 * x) / (2 * x)) - 
            ((1 + 3 * x) / (1 + 2 * x)**2)
        )
    )
    
    sigma_kn = sigma_t * kn_correction
    return (3 * mass_e * c) / (4 * sigma_kn * U_ext * gamma)

# Define a range of Lorentz factors and corresponding energies
gamma_values = np.logspace(2, 6, 100)  # Lorentz factors for electrons
cooling_times_ec = [ cooling_time_kn(gamma) for gamma in gamma_values]

#############################################################################

# Function to calculate SSC cooling time scale t_ssc

data = np.loadtxt("spec_1")
frequencies = data[:, 0]  # in Hz
fluxes = data[:, 5]       # in erg/cm^2/s

energy_kev=data[:, 0]*freq_kev


fluxes = fluxes[(energy_kev>1e-4) & (energy_kev<1)]
energy_kev=energy_kev[(energy_kev>1e-4) & (energy_kev<1)]

energy_kev=energy_kev[fluxes !=0]
fluxes=fluxes[fluxes != 0]
fluxes=fluxes*erg_to_kev


#energies = frequencies * h            #I  used  the energies in ergs, because the integral uses the energy in ergs
photon_density = 4*fluxes /(energy_kev*c*energy_kev)*d_l**2/R**2   #Convert flux to photon density in  number/cm3/keV

#photon_density=photon_density*511       #number/cm3

photon_density=photon_density*511  #number/cm3
energies=energy_kev/511


#n_ph_interpolated = interp1d(energies,  photon_density,  bounds_error= False, fill_value="extrapolate")

interp_func = interp1d(energies, photon_density, bounds_error= False, fill_value="extrapolate")

spline = CubicSpline(energies, photon_density, extrapolate=True)



def regularized_extrapolation(x):
    if x < min(energies):
        return photon_density[0]  # Use the first value as constant
        #return 0
    elif x > max(energies):
        return photon_density[-1]  # Use the last value as constant
        #return 0
    else:
        return spline(x)
        #return interp_func(x)


def ssc_np_kn(epsilon, gamma):
    n_ph=regularized_extrapolation(epsilon)   
    #x=epsilon
    x=4*gamma*epsilon
    kn_correction = np.where(
        x<0.01,
        1.0,  # Thomson limit
        (3 / (4 * x**3)) * (
            (2 * x * (1 + x) / (1 + 2 * x) - np.log(1 + 2 * x)) +
            (np.log(1 + 2 * x) / (2 * x)) - 
            ((1 + 3 * x) / (1 + 2 * x)**2)
        )
    ) 
    return n_ph, kn_correction
def ssc_integrand(epsilon, gamma):
    integrand_ssc=epsilon*ssc_np_kn(epsilon, gamma)[0]*ssc_np_kn(epsilon, gamma)[1]
    return integrand_ssc
    
def cooling_ssc(gamma):
    lower_bound=0
    upper_bound=max(energies)
    integral_result, error = quad(ssc_integrand, lower_bound, upper_bound, args=(gamma))

    return ((gamma/((4 / 3) * sigma_t * c * (gamma**2-1) * integral_result))+ (((3 *mass_e * c) / (4 * sigma_t * U_B * gamma))))


gamma_values = np.logspace(2, 6, 100)  # Lorentz factors for electrons  
cooling_times_ssc1 = [cooling_ssc(gamma) for gamma in gamma_values]    





def inner_integral_pg(epsilon, gamma_p):
    upper_bound = 2 * epsilon * gamma_p
    result, _ = quad(lambda epsilon_r: sigma_kappa(epsilon_r)[0] * sigma_kappa(epsilon_r)[1] * epsilon_r, epsilon_th, upper_bound)
    return result


# Calculations for synchrotron cooling time scale process


def t_syn(gamma):
    beta = np.sqrt(1 - 1 / gamma**2)  # Calculate beta from gamma
    return (3 * mass_e * c) / (4 * sigma_t * U_B * gamma * beta**2)
cooling_times_syn = [ t_syn(gamma) for gamma in gamma_values]



###############################################################
gamma_values_dyn = np.logspace(2, 12, 10)  # Lorentz factors for electrons
dyn_time=[R/c for gamma in gamma_values_dyn]


# Plotting all the  cooling timescale vs proton energy
plt.figure(figsize=(10, 6))
plt.loglog(gamma_p_values_pg, cooling_times_pg, label=r"$t_{\rm p\gamma}$", linestyle='-', linewidth=3.25)
plt.loglog(gamma_p_values_bh, cooling_times_bh, label=r"$t_{\rm BH}$", linestyle='--', linewidth=3.25)
plt.loglog(gamma_p_values_pro_syn, cooling_times_pro_syn, label=r"$t_{\rm p,syn}$", linestyle='-.', linewidth=3.25)

plt.loglog(gamma_values,  cooling_times_ec, label=r"$t_{\rm e,EC-IR}$", linestyle=':', linewidth=3.25)
#plt.loglog(gamma_values,  cooling_times_ssc, label="ssc", linestyle='-')
plt.loglog(gamma_values,  cooling_times_ssc1, label=r"$t_{\rm e,SSC}$", linestyle='-', linewidth=2.25)

plt.loglog(gamma_values,  cooling_times_syn, label=r"$t_{\rm e,syn}$", linestyle='--', linewidth=2.25)
plt.loglog(gamma_values_dyn,  dyn_time, label=r"$t_{\rm dyn}$", linestyle='-.', linewidth=2.25)


plt.ylim(10**4, 10**14)
plt.xlim(10**2, 10**10)
plt.xlabel("$\gamma$", fontsize=18)
plt.ylabel("Cooling Time Scale (s)", fontsize=14)
plt.tick_params(axis='both', which='major', labelsize=14)  # Major ticks
#plt.title("Cooling Time Scale vs Proton Energy for p-γ Interaction")
#plt.legend(loc='upper left', bbox_to_anchor=(0, 1), ncol=2, frameon=False)
plt.legend(handlelength=3, handleheight=1.5, loc='upper left', ncol=2, frameon=False)
#plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()

# Plotting the EFFICIENCY  vs proton energy
plt.figure(figsize=(10, 6))
plt.loglog(gamma_p_values_pg, Efficiency_pg, label=r"$f_{\rm p\gamma}$", linestyle=':', linewidth=3.25)
plt.loglog(gamma_p_values_bh, Efficiency_bh, label=r"$f_{\rm BH}$", linestyle='--', linewidth=3.25)
plt.loglog(gamma_p_values_pro_syn, Efficiency_psyn, label=r"$f_{\rm p,syn}$", linestyle='-.', linewidth=3.25)

#plt.figure(figsize=(10, 6))
#plt.loglog(gamma_p_values_bh, Efficiency_bh, label="BH")
#plt.loglog(gamma_p_values_pg, Efficiency_pg, label="pg")
#plt.loglog(gamma_p_values_pro_syn, Efficiency_psyn, label="p-syn")
#plt.legend(fontsize=18)
plt.xlabel("$\gamma$", fontsize=18)
plt.ylabel("Efficiency", fontsize=14)
plt.tick_params(axis='both', which='major', labelsize=14)  # Major ticks
#plt.title("efficiency vs Proton Energy for p-γ Interaction")
plt.legend(handlelength=3, handleheight=1.5, loc='upper left', ncol=2, frameon=False)
#plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()



"""
#def t_ssc(gamma):
#    return (3 * m_e * c) / (4 * sigma_t* (U_syn + U_B) * gamma)

def cooling_time_ssc(gamma):
    x = gamma * epsilon_ext  # Dimensionless photon energy in electron's rest frame
    
    # Klein-Nishina correction factor
    kn_correction = np.where(
        x<1.0,
        1.0,  # Thomson limit
        (3 / (4 * x**3)) * (
            (2 * x * (1 + x) / (1 + 2 * x) - np.log(1 + 2 * x)) +
            (np.log(1 + 2 * x) / (2 * x)) - 
            ((1 + 3 * x) / (1 + 2 * x)**2)
        )
    )
    
    #sigma_kn = sigma_t * kn_correction
    return (3 * mass_e * c) / (4 * sigma_t *(kn_correction*U_syn + U_B) * gamma)
  

cooling_times_ssc = [cooling_time_ssc(gamma) for gamma in gamma_values]   
""" 


==> opacity.py <==
import numpy as np
from scipy.integrate import quad
from scipy.interpolate import interp1d
import matplotlib.pyplot as plt
from scipy.interpolate import CubicSpline

#Cross section values  and elacity parameter values for P-\gamma interaction based on the references Dermer and Menon 2009, Atoyan and 	Dermer 2002
mass_e=1.67e-24  #mass of electron
mass_p=9.11e-28  #mass of proton
alpha_f=1./137.   #Fine structure constant
sigma_t=6.65e-25   #cm^2
re = 2.817e-13  # Classical electron radius in cm

kappa=3.



m_p = 0.938e9  # Proton mass in GeV/c^2
m_e=0.511e6   #electron mass in GeV/c^2
c =  3.0e10  # Speed of light in cm/s



# Conversion factors
gev_to_erg = 1.60218e-3  #1 GeV = 1.60218e-3 ergs
erg_to_gev =  624.152206
erg_to_kev=6.24e8
freq_kev=4.1357e-18
mec2_Hz = 1.24e20    #mec2 in Hz
mpc_cm=3.086e24   # in cms
mpc2_Hz = 2.27e23 # mpc2 in Hz

h = 6.62607015e-27  # Planck's constant in erg*s

d_l=6618.249*mpc_cm  #in cm
R=10**(16.9)    #in cm


################Targent photon as X-rayS#############

data = np.loadtxt("spec_1")
frequencies = data[:, 0]  # in Hz
fluxes = data[:, 5]       # in erg/cm^2/s

energy_kev=data[:, 0]*freq_kev


fluxes = fluxes[(energy_kev>1e-6) & (energy_kev<1)]
energy_kev=energy_kev[(energy_kev>1e-6) & (energy_kev<1)]

energy_kev=energy_kev[fluxes !=0]
fluxes=fluxes[fluxes != 0]
fluxes=fluxes*erg_to_kev


#energies = frequencies * h            #I  used  the energies in ergs, because the integral uses the energy in ergs
photon_density = 4*fluxes /(energy_kev*c*energy_kev)*d_l**2/R**2   #Convert flux to photon density in  number/cm3/keV

#photon_density=photon_density*1e-3       #number/cm3/ev

photon_density=photon_density*511   #number/cm3
energies=energy_kev/511



#n_ph_interpolated = interp1d(energies,  photon_density,  bounds_error= False, fill_value="extrapolate")

interp_func = interp1d(energies, photon_density, bounds_error= False, fill_value="extrapolate")

spline = CubicSpline(energies, photon_density, extrapolate=True)



def regularized_extrapolation(x):
    if x < min(energies):
        return photon_density[0] # Use the first value as constant
        #return 0
    elif x > max(energies):
        return photon_density[-1]*x**(-100) # Use the last value as constant
        #return 0
    else:
        return spline(x)
        #return interp_func(x)

    



plt.figure(figsize=(10, 6))
plt.loglog(energies, photon_density, label="photon density per energy interval")
plt.xlabel("photon energy")
plt.ylabel("n(\epsilon)")
plt.title("photon density per energy interval vs  energy")
plt.legend()
plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()


def L_w0(w0):
    def integrand(w):
        return np.log(1 + w) / w
    result, _ = quad(integrand, 1, w0)
    return result

# Function to compute phi_bar(s0)
def phi_bar(s0):
    #beta_squared = beta0_squared(s0)
    beta_squared=1-1/s0
    if beta_squared <= 0:
        return 0  # To avoid complex results for invalid s0
    beta = np.sqrt(beta_squared)
    w_0=(1+beta)/(1-beta)
    
    term1 = (1 + beta_squared) / (1 - beta_squared) * np.log(w_0)
    term2 = -beta_squared * np.log(w_0)
    term3 = -4 * beta / (1 - beta_squared)
    term4 = 2 * beta
    term5 = 4 * np.log(w_0) * np.log(1 + w_0)
    term6 = -4 * L_w0(w_0)
    
    return term1 + term2 + term3 + term4 + term5 + term6


def integrand(epsilon, epsilon1):
    s0 = epsilon1 * epsilon  
    n_soft=regularized_extrapolation(epsilon)
    integrand_eq=n_soft* phi_bar(s0) * epsilon**(-2)       
    return integrand_eq


# Function to compute the optical depth tau_gg
def tau_gg(epsilon1):
    lower_bound=1./epsilon1
    upper_bound= max(energies)
    integral_result, error = quad(integrand, lower_bound, upper_bound, args=(epsilon1))
    return (R * np.pi * re**2 / epsilon1**2) * integral_result

gamma_e_values = np.logspace(3, 6, 50) 
tau_gamma_gamma=[tau_gg(gamma_e) for gamma_e in gamma_e_values]

plt.figure(figsize=(10, 6))
plt.loglog(gamma_e_values*mpc2_Hz, tau_gamma_gamma, label=r"$\tau_{\gamma\gamma}$", linestyle=':', linewidth=7.0)
plt.xlabel(r"$\nu$ (Hz)", fontsize=20)
plt.ylabel(r"$\tau_{\gamma\gamma}$", fontsize=20)
# Adjust tick label size for both x and y axes
plt.tick_params(axis='both', which='major', labelsize=14)  # Major ticks
#plt.tick_params(axis='both', which='minor', labelsize=15)  # Minor ticks
#plt.title("opacity  for gamma-gamma Interaction")
plt.legend(loc='upper left', bbox_to_anchor=(0, 1), ncol=2, frameon=False, fontsize=15)
#plt.legend(fontsize=15)
#plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()


################Plot for IR-field###########################
fluxes = 7.565e-7*erg_to_kev
photon_density = fluxes /(energy_kev*energy_kev)   #Convert flux to photon density in  number/cm3/keV
energy_kev =8.617e-5
#photon_density=photon_density*1e-3       #number/cm3/ev

photon_density=photon_density*511   #number/cm3
energies=energy_kev/511

def integrand(epsilon, epsilon1):
    s0 = epsilon1 * epsilon  
    #n_soft=regularized_extrapolation(epsilon)
    integrand_eq=phi_bar(s0) * epsilon**(-2)       
    return integrand_eq


# Function to compute the optical depth tau_gg
def tau_gg(epsilon1):
    lower_bound=1./epsilon1
    upper_bound= 4.97
    integral_result, error = quad(integrand, lower_bound, upper_bound, args=(epsilon1))
    return (R * fluxes*np.pi * re**2 / epsilon1**2) * integral_result

gamma_e_values = np.logspace(3, 7, 50) 
tau_gamma_gamma=[tau_gg(gamma_e) for gamma_e in gamma_e_values]

plt.figure(figsize=(10, 6))
plt.loglog(gamma_e_values, tau_gamma_gamma, label=r"$\tau_{\gamma\gamma}$", linestyle=':', linewidth=5)
plt.xlabel(r"$\gamma$", fontsize=20)
plt.ylabel(r"$\tau_{\gamma\gamma}$", fontsize=20)
# Adjust tick label size for both x and y axes
plt.tick_params(axis='both', which='major', labelsize=15)  # Major ticks
plt.tick_params(axis='both', which='minor', labelsize=12)  # Minor ticks
#plt.title("opacity  for gamma-gamma Interaction")
plt.legend(loc='upper left', bbox_to_anchor=(0, 1), ncol=2, frameon=False)
#plt.grid(True, which="both", linestyle="--", linewidth=0.5)
plt.show()



